A Tutorial on Solution Properties of State Space Models of Dynamical Systems

The starting point of analysis of state space models is investigating existence, uniqueness and solution properties such as the semigroup property, and various formulas for the solutions. Several concepts such as the state transition matrix, the matrix exponential, the variations of constants formula (the Cauchy formula), the Peano-Baker series, and the Picard iteration are used to characterize solutions. In this note, a tutorial treatment is given where all of these concepts are shown to be various manifestations of a single abstract method, namely solving equations using an operator Neumann series involving the Volterra operator of forward integration. The matrix exponential, the Peano-Baker series, the Picard iteration, and the Cauchy formula can be "discovered" naturally from this Neumann series. The convergence of the series and iterations is a consequence of the key property of asymptotic nilpotence of the Volterra operator. This property is an asymptotic version of the nilpotence property of a strictly-lower-triangular matrix.

==> figures/kernel_heat_Dir.m <==
%% Kernel of d2/dx2 with Dirichlet conditions  




Y = -1:.01:1; 
X = -1:.01:1; 
[x,y] = meshgrid(X,Y); 

%% first plot the eigenfunctions 
close all 
figure
    
h1 = plot(X,sin(1*pi*(X+1)/2),'LineWidth',3); hold on; 
h2 = plot(X,sin(2*pi*(X+1)/2),'LineWidth',3); 
h3 = plot(X,sin(3*pi*(X+1)/2),'LineWidth',3); 
h4 = plot(X,sin(4*pi*(X+1)/2),'LineWidth',3); 

text(-1.05,-.1,'-1','FontSize',14)
text(1.05,-.1,'1','FontSize',14)

h5 = quiver(-1.2,0,2.9,0,'LineWidth',1,'Color','black'); hold on; 
    text(1.3,-.15,'$x$','Interpreter','latex','FontSize',26);
h6 = quiver(0,-1.1,0,2.6,'LineWidth',1,'Color','black'); hold on; 
    text(0.1,1.2,'$v_k(x)$','Interpreter','latex','FontSize',26);

legend([h1,h2,h3,h4],{'$v_1$','$v_2$','$v_3$','$v_4$'},'Interpreter','latex')

hold off 
axis tight
axis off

%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent eigfun_d2dx2_Dir.png -png -r200




%% Now plot the kernel of the inverse of d2/dx2



a = zeros(size(x)); 
for k = 1:40, 
    lamK = -4/pi^2/k^2; 
    a = a + (1/lamK) * sin(1*pi*(x+1)/2) .* sin(1*pi*(y+1)/2) ; 
end


pcolor(x,y,a); hold on;  shading interp; alpha .8; 

quiver(-1.2,0,2.9,0,'LineWidth',1.5,'Color','black');
    text(1.25,-.2,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,1.2,0,-2.9,'LineWidth',1.5,'Color','black');
    text(0.1,-1.3,'$x$','Interpreter','latex','FontSize',26);
text(-1.15,-.1,'-1','FontSize',16)
text(1.05,-.1,'1','FontSize',16)
text(-.12,1.1,'-1','FontSize',16)
text(-.1,-1.1,'1','FontSize',16)


%view(60,60)    
hold off 
axis off 

colorbar 
axis tight

%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_heat_Dir.png -png -r200




==> figures/kernel_vis.m <==
%% Kernel representation 

Y = -1:.1:1; 
X = -1:.1:1; 
[x,y] = meshgrid(X,Y); 
VX = 1.95:.1:2.05; 
WX = -2.55:.1:-2.45; 
[vx,vy] = meshgrid(VX,Y); 
[wx,wy] = meshgrid(WX,Y);

% a = -sin(4.4*x)*sin(6.1*y)+.5*cos(3*y)*cos(4*x) ...
%     -sin(1.4*x)*sin(2.1*y)+.5*cos(5*y)*cos(7*x); 
a = peaks(x,y); 
v = 2 * sin(3.5*vy).^3 + 2 * cos(4.5*vy).^3; 
w = a' * v / 4 ; 

pcolor(x,y,a); hold on;  shading interp; alpha .8; 
pcolor(vx,vy,v); hold on;  shading interp; alpha .8; 
pcolor(wx,wy,w); hold on;  shading interp; alpha .8; 

quiver(-1.2,0,2.9,0,'LineWidth',1.5,'Color','black');
    text(1.25,-.2,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,1.2,0,-2.9,'LineWidth',1.5,'Color','black');
    text(0.1,-1.3,'$x$','Interpreter','latex','FontSize',26);
text(-1.15,-.1,'-1','FontSize',12)
text(1.05,-.1,'1','FontSize',12)
text(-.12,1.1,'-1','FontSize',12)
text(-.1,-1.1,'1','FontSize',12)

quiver(2,1.2,0,-2.9,'LineWidth',1.5,'Color','black');
    text(2.1,-1.3,'$\xi$','Interpreter','latex','FontSize',26);
quiver(-2.5,1.2,0,-2.9,'LineWidth',1.5,'Color','black');
    text(-2.4,-1.3,'$x$','Interpreter','latex','FontSize',26);
text(1.9,1.1,'-1','FontSize',12)
text(1.9,-1.1,'1','FontSize',12)
text(-2.6,1.1,'-1','FontSize',12)
text(-2.6,-1.1,'1','FontSize',12)
text(-.14,.58,'-0.5','FontSize',12)
text(-2.7,.58,'-0.5','FontSize',12)



text(0.3,-0.5,'$A(x,\xi)$','Interpreter','latex','FontSize',26);
text(2.1,-0.5,'$u(\xi)$','Interpreter','latex','FontSize',26);
text(-2.4,-0.5,'$v(x)$','Interpreter','latex','FontSize',26);
text(-1.9,0,'\boldmath$=$','Interpreter','latex','FontSize',46);

line([-1; 1],[.5; .5],'LineWidth',1.5,'LineStyle','--','Color','black')
line([-2.55; -2.45],[.5; .5],'LineWidth',2.5,'LineStyle',':','Color','black')


axis([-2.7 2.7 -1.7 1.7]) 
%view(60,60)    
hold off 
axis off 

%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_vis.png -png -r200


 
 %% Toeplitz kernel 

Y = -1:.01:1; 
X = -1:.01:1; 
[x,y] = meshgrid(X,Y); 

a = sinc(2.5*(x+y)); 

pcolor(x,y,a); hold on;  shading interp; alpha .5; 

quiver(-.9,0,2,0,'LineWidth',1.5,'Color','black');
    text(.9,-.1,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(0.05,-.9,'$x$','Interpreter','latex','FontSize',26);

text(0.1,0.7,'$A(x,\xi)=a(x-\xi)$','Interpreter','latex','FontSize',24);

hold off 
axis off ; axis tight;

%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_Toeplitz.png -png -r200





 %% Lower triangular kernel 

Y = -1:.01:1; 
X = -1:.01:1; 
[x,y] = meshgrid(X,Y); 

a = (peaks(x,y)+peaks(y,x)) .*  max(sign(-x-y),0);

im = pcolor(x,y,a); hold on;  shading interp; alpha .6; 

quiver(-.9,0,2,0,'LineWidth',1.5,'Color','black');
    text(.9,-.1,'$\tau$','Interpreter','latex','FontSize',26);
quiver(0,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(0.05,-.9,'$t$','Interpreter','latex','FontSize',26);

text(0.1,0.7,'$\begin{array}{r}A(t,\tau)=0  \\ \mbox{for}~\tau  \geq t  \end{array}$',...
    'Interpreter','latex','FontSize',24);

hold off 
axis off ; axis tight;
colormap hsv

cmap = colormap; lev = size(cmap,1); 
[cl,cu] = caxis ;

zl = floor(1 - cl*lev/(cu-cl)); 
cmap(zl,:) = [1 1 1]; 

colormap(cmap) 


%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_LowerT.png -png -r200


 %% Diagonal kernel 

Y = -1:.001:1; 
X = -1:.001:1; 
[x,y] = meshgrid(X,Y); 

mask =  min(abs(x+y),0.03); mask = .03 - mask; mask = sign(mask);
a = sin(x-y) .*  mask;

im = pcolor(x,y,a); hold on;  shading interp; alpha .6; 

quiver(-.9,0,2,0,'LineWidth',1.5,'Color','black');
    text(.9,-.1,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(0.05,-.9,'$x$','Interpreter','latex','FontSize',26);

text(-0.34,0.93,'$A(x,\xi)~=~\delta(x-\xi)~a(x)$',...
    'Interpreter','latex','FontSize',24);

hold off 
axis off ; axis tight;
colormap hsv

cmap = colormap; lev = size(cmap,1); 
[cl,cu] = caxis ;

zl = floor(1 - cl*lev/(cu-cl)); 
cmap(zl,:) = [1 1 1]; 

colormap(cmap) 


%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_diag.png -png -r200


 %% rank-1 kernel 

Y = -1:.01:1; 
X = -1:.01:1; 
[x,y] = meshgrid(X,Y); 

a = sin(2*x) .* cos(2*y);

pcolor(x,y,a); hold on;  shading interp; alpha .6; 

quiver(-.9,0,2,0,'LineWidth',1.5,'Color','black');
    text(.9,-.1,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(0.05,-.9,'$x$','Interpreter','latex','FontSize',26);

text(0.1,0.7,'$A(x,\xi)=a(x) b(\xi)$',...
    'Interpreter','latex','FontSize',24);

hold off 
axis off ; axis tight;
%colormap hsv


%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_rank1.png -png -r200





%% Kernel compositions  

Y = -1:.01:1; 
X = -1:.01:1; 
[x,y] = meshgrid(X,Y); 
VX = 2:.01:4; 
WX = -4.50:.01:-2.5; 
[vx,vy] = meshgrid(VX,Y); 
[wx,wy] = meshgrid(WX,Y);

% a = -sin(4.4*x)*sin(6.1*y)+.5*cos(3*y)*cos(4*x) ...
%     -sin(1.4*x)*sin(2.1*y)+.5*cos(5*y)*cos(7*x); 
a = (peaks(x,y))^3; b = peaks(y,x); b = flip(b);
c = b' * a'; 
a = a / max(max(abs(a))); 
b = b / max(max(abs(b))); 
c = c / max(max(abs(c))); 

pcolor(x,y,b);   hold on;  shading interp; alpha .8; 
pcolor(vx,vy,a); hold on;  shading interp; alpha .8; 
pcolor(wx,wy,c); hold on;  shading interp; alpha .8; 

quiver(-.9,0,2,0,'LineWidth',1.5,'Color','black');
    text(.9,-.1,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(0.05,-.9,'$x$','Interpreter','latex','FontSize',26);

quiver(3,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(3.1,-.9,'$\xi$','Interpreter','latex','FontSize',26);
quiver(-3.5,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(-2.6,-.1,'$r$','Interpreter','latex','FontSize',26);
quiver(2.1,0,2,0,'LineWidth',1.5,'Color','black');
    text(3.9,-.1,'$r$','Interpreter','latex','FontSize',26);
quiver(-4.4,0,2,0,'LineWidth',1.5,'Color','black');
    text(-3.4,-.9,'$x$','Interpreter','latex','FontSize',26);

    
text(-.14,.58,'$\bar{x}$','Interpreter','latex',...
       'Color','red','FontSize',24);
text(2.55,-.12,'$\bar{r}$','Interpreter','latex',...
       'Color','red','FontSize',24);
text(-4,.5,'$\bullet$','Interpreter','latex',...
       'Color','red','FontSize',24);
text(-4.1,.65,'$(\bar{x},\bar{r})$','Interpreter','latex',...
       'Color','red','FontSize',24);



text(0.3,-0.5,'$B(x,\xi)$','Interpreter','latex','FontSize',26);
text(3.3,-0.5,'$A(\xi,r)$','Interpreter','latex','FontSize',26);
text(-3.3,-0.5,'$C(x,r)$','Interpreter','latex','FontSize',26);

text(-1.9,0,'\boldmath$=$','Interpreter','latex','FontSize',46);

line([-1; 1],[.5; .5],'LineWidth',1.5,'LineStyle','--','Color','red')
line([2.5; 2.5],[-1; 1],'LineWidth',1.5,'LineStyle','--','Color','red')


axis([-6 6 -1.7 1.7]) ; %grid on; 
hold off 
axis off 

%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_composition.png -png -r200




 %% integration kernel 

Y = -1:.01:1; 
X = -1:.01:1; 
[x,y] = meshgrid(X,Y); 

a = max((x+y),0); a = sign(a); 
pcolor(x,y,a); hold on;  shading interp; alpha .6; 

quiver(-.9,0,2,0,'LineWidth',1.5,'Color','black');
    text(.9,-.1,'$\xi$','Interpreter','latex','FontSize',26);
quiver(0,.9,0,-2,'LineWidth',1.5,'Color','black');
    text(0.05,-.9,'$x$','Interpreter','latex','FontSize',26);

text(0.1,0.7,'$A(x,\xi)=a(x) b(\xi)$',...
    'Interpreter','latex','FontSize',24);

hold off 
axis off ; axis tight;
%colormap hsv


%%  make figure files
 
set(gcf, 'Color', 'None'); 
 export_fig  -transparent kernel_rank1.png -png -r200










